Stability analysis of polarized domains

Polarized ferrofluids, lipid monolayers and magnetic bubbles form domains with deformable boundaries. Stability analysis of these domains depends on a family of nontrivial integrals. We present a closed form evaluation of these integrals as a combination of Legendre functions. This result allows exact and explicit formulae for stability thresholds and growth rates of individual modes. We also evaluate asymptotic behavior in several interesting limits.

==> figure1.m <==
r=(a*(1 + e*Cos[n*t]))/(1 + e^2/2)^(1/2);

a=5.; n=5; e=0.1

r1=ParametricPlot[r {Cos[t],Sin[t]}, {t,0, 2*Pi}, PlotRange -> All, AspectRatio -> 1, Axes -> False, PlotLabel -> "FIGURE 1", PlotStyle -> {{Dashing[{0.02,0.02}]}}];

w=(5*(1 + 0.1*Cos[3*Pi]))/(1 + (0.1)^2/2)^(1/2);

r2=ParametricPlot[a {Cos[t],Sin[t]}, {t,0,2*Pi}, PlotRange -> All, AspectRatio -> 1, Axes -> False,PlotStyle -> { Line[{{0,0}, {5,0}}] }];

r3=ParametricPlot[a {Cos[t],Sin[t]}, {t,0,2*Pi}, PlotRange -> All, AspectRatio -> 1, Axes -> False,PlotStyle -> {Line[{{0,0}, {w*Cos[3*Pi/5], w*Sin[3*Pi/5]}}]}];

r4=Graphics[Text[FontForm["R", {"Helvetica", 20}], {3.0,0.2}, {0,-1}]];

r5=Graphics[Text[FontForm["R + ",{"Helvetica", 20}], { -.2, 2*w/3}]];

r7=Graphics[Text[FontForm["z",{"Symbol", 20}], { .4, 2*w/3 - 0.1}]];

(*arc1=ParametricPlot[(2/3) {Cos[t],Sin[t]}, {t,0,3*Pi/5}, PlotRange -> All, AspectRatio -> 1, Axes -> False, PlotStyle -> {{Thickness[0.001]}}]; *)

arc2=ParametricPlot[(4/5) {Cos[t],Sin[t]}, {t,0,3*Pi/5}, PlotRange -> All, AspectRatio -> 1, Axes -> False, PlotStyle -> {{Thickness[0.001]}}]; 

r6=Graphics[Text[FontForm["f",{"Symbol", 20}], {1.1*Cos[3*Pi/10], 1.1*Sin[3*Pi/10]}]]; 

g=Show[r1,r2,r3,r4,r5,r7, arc2, r6]




==> figure2.m <==
SetOptions[LegendreQ, LegendreType -> Complex];

Dn=(1/2) ( PolyGamma[n + 1/2] - PolyGamma[-1/2] + LegendreQ[n - 1/2,0,(p^2 + 2)/p^2] - LegendreQ[1/2,0,(p^2 + 2)/p^2] );

wbar=n ( (1 - n^2) + p^2 Nb Dn); p=20;

y=Table[wbar,{n,2,6}];

r1=Plot[Release[y],{Nb,0.5,1.6}, PlotStyle -> {{Thickness[0.001]}}, PlotPoints -> 50, DefaultFont -> {"Helvetica",20}, PlotRange -> {{0.5,1.6},{0,50}}, Frame -> True, PlotLabel -> "FIGURE 2", FrameLabel -> {Bond Number,Dimensionless Growth Rate}]

r2=Graphics[Text[FontForm["n=2",{"Helvetica-Bold",12}], {0.85,3}]];

r3=Graphics[Text[FontForm["n=3",{"Helvetica-Bold",12}], {1,5}]];

r4=Graphics[Text[FontForm["n=4",{"Helvetica-Bold",12}], {1.14,11}]];

r5=Graphics[Text[FontForm["n=5",{"Helvetica-Bold",12}], {1.3,24}]];

r6=Graphics[Text[FontForm["n=6",{"Helvetica-Bold",12}], {1.42,40}]];

Show[r1,r2,r3,r4,r5,r6]




==> figure3.m <==
Nb1 = (2*w^2)/(EulerGamma + BesselK[0, 2*w] + Log[w])

SetOptions[LegendreQ, LegendreType -> Complex]

<<Graphics`Graphics`

Dn = (p^2*(-2 + EulerGamma - LegendreQ[1/2, 0, (2 + p^2)/p^2] + 
       LegendreQ[-1/2 + n, 0, (2 + p^2)/p^2] + 2*Log[2] + 
       PolyGamma[0, 1/2 + n]))/2

Nb2 = (2*(-1 + n^2))/
   (p^2*(-2 + EulerGamma - LegendreQ[1/2, 0, (2 + p^2)/p^2] + 
       LegendreQ[-1/2 + n, 0, (2 + p^2)/p^2] + 2*Log[2] + 
       PolyGamma[0, 1/2 + n]))

p=n/t;

y=Table[Nb2,{n,2,15}];

r1=LogLogPlot[Release[y],{t,0.1,10}, PlotStyle -> {{Thickness[0.0001]}}, PlotPoints -> 50, DefaultFont -> {"Helvetica",20}, Frame -> True, PlotRange -> {{0.1,10},{0.1,250}}, PlotLabel -> "FIGURE 3", FrameLabel -> {"n/p", "Critical Bond Number"}]; 

r2=Graphics[Text[FontForm["n=2",{"Helvetica-Bold",12}], {0.45,1.5}]];
 
r3=Graphics[Text[FontForm["n=15",{"Helvetica-Bold",12}], {0.7,1.2}]];



Show[r1,r2,r3]

